Weight 2 cohomology of graph complexes of cyclic operads and the handlebody group

We compute the weight 2 cohomology of the Feynman transforms of the cyclic (co)operads $\mathsf{BV}$ and $\mathsf{HyCom}$, and the top$-2$ weight cohomology of the Feynman transforms of $D\mathsf{BV}$ and $\mathsf{Grav}$. Using a result of Giansiracusa, we compute, in particular, the top$-2$ weight cohomology of the handlebody group. We compare the result to the top$-2$ weight cohomology of the moduli space of curves $\mathcal{M}_{g,n}$, recently computed by Payne and the last-named author. We also provide another proof of a recent result of Hainaut-Petersen identifying the top weight cohomology of the handlebody group with the Kontsevich graph cohomology.

==> anc/tab_BV.csv <==
g \ W,	 0,	2,	4,	6,	8,	10,	12,	14,	16,	18,	20,	22,	24,	26,	28,	30,	32,	34,	36,	38,	40,	42,	44,	46,	48,	50,	52,	54,	56,	58,	60,	62,	64,	66,	68,	70,	72,	74,	76,	78,	80,	82,	84,	86,	88,	90,	92,	94,	96,	98,	100,	102,	104,	106,	108,	110,	112,	114,	116,	118,	120,	122,	124,	126,	128,	130,	132,	134,	136,	138,	140,	142,	144,	146,	148,	150,	152,	154,	156
2,	 0,	0,	-1,	1,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
3,	 1,	0,	0,	-1,	-1,	0,	1,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
4,	 0,	0,	-1,	1,	1,	1,	-3,	0,	-1,	2,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
5,	 1,	0,	0,	1,	1,	0,	-1,	-2,	-3,	1,	1,	0,	1,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
6,	 -1,	0,	-1,	1,	3,	3,	-1,	-12,	2,	9,	1,	-3,	-5,	2,	0,	2,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
7,	 1,	0,	1,	3,	7,	2,	-25,	-32,	32,	43,	-19,	-10,	11,	-9,	-20,	8,	6,	0,	1,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
8,	 0,	-1,	1,	5,	8,	-17,	-67,	24,	138,	-76,	-111,	297,	10,	-469,	3,	367,	3,	-130,	-9,	27,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
9,	 0,	3,	3,	12,	-6,	-66,	-22,	215,	-173,	-567,	1481,	1299,	-3994,	-1996,	5652,	1573,	-4755,	-453,	2623,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
10,	 -2,	-1,	0,	-14,	-57,	-69,	212,	-196,	-1441,	3634,	7859,	-15477,	-21623,	38734,	32253,	-64731,	-26906,	74023,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
11,	 1,	3,	3,	-24,	-61,	109,	-123,	-2158,	5110,	21636,	-33913,	-100136,	144780,	267379,	-433239,	-454424,	882402,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
12,	 0,	-4,	-16,	-65,	-28,	-52,	-1861,	5115,	35921,	-47392,	-269254,	334924,	1203296,	-1682027,	-3568018,	5631444,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
13,	 0,	4,	-12,	-14,	45,	-859,	4012,	39619,	-45719,	-475409,	520742,	3413096,	-4234992,	-16339685,	22171134,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
14,	 -2,	-12,	-37,	-32,	-265,	2478,	30713,	-30604,	-585314,	571042,	6623092,	-7450591,	-49221639,	59156796,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
15,	 0,	-2,	20,	70,	1502,	17570,	-13903,	-522065,	442978,	9224164,	-9597703,	-104567392,	113982875,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
16,	 -4,	-12,	0,	553,	7119,	-4479,	-345221,	233637,	9508350,	-9260161,	-163562858,	165097410,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
17,	 -3,	16,	243,	2439,	-161,	-169173,	72456,	7388944,	-6735610,	-193758690,	183600413,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
18,	 -1,	33,	541,	234,	-62313,	-775,	4358044,	-3680337,	-176958662,	158019319,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
19,	 8,	127,	402,	-16059,	-11705,	1949229,	-1490084,	-125781480,	105244274,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
20,	 12,	115,	-2985,	-7445,	645748,	-454165,	-69736838,	53920801,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
21,	 27,	-267,	-2169,	153622,	-107761,	-29961661,	21083846,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
22,	 14,	-463,	23217,	-28295,	-9831827,	6215243,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
23,	 -25,	1718,	-8733,	-2388985,	1399271,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
24,	 -39,	-2586,	-411016,	249060,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0
25,	 -496,	-45721,	38793,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0
26,	 -2979,	4560,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0
27,	 -412,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?


==> anc/tab_DBV.csv <==
g \ W,	 0,	2,	4,	6,	8,	10,	12,	14,	16,	18,	20,	22,	24,	26,	28,	30,	32,	34,	36,	38,	40,	42,	44,	46,	48,	50,	52,	54,	56,	58,	60,	62,	64,	66,	68,	70,	72,	74,	76,	78,	80,	82,	84,	86,	88,	90,	92,	94,	96,	98,	100,	102,	104,	106,	108,	110,	112,	114,	116,	118,	120,	122,	124,	126,	128,	130,	132,	134,	136,	138,	140,	142,	144,	146,	148,	150
2,	 1,	-1,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
3,	 1,	0,	-1,	-1,	0,	0,	1,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
4,	 2,	-1,	0,	-3,	1,	1,	1,	-1,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
5,	 1,	0,	1,	1,	-3,	-2,	-1,	0,	1,	1,	0,	0,	1,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
6,	 2,	0,	2,	-5,	-3,	1,	9,	2,	-12,	-1,	3,	3,	1,	-1,	0,	-1,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
7,	 1,	0,	6,	8,	-20,	-9,	11,	-10,	-19,	43,	32,	-32,	-25,	2,	7,	3,	1,	0,	1,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
8,	 1,	-4,	27,	-9,	-130,	3,	367,	3,	-469,	10,	297,	-111,	-76,	138,	24,	-67,	-17,	8,	5,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
9,	 -21,	-10,	214,	132,	-984,	-160,	2623,	-453,	-4755,	1573,	5652,	-1996,	-3994,	1299,	1481,	-567,	-173,	215,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
10,	 -124,	-99,	1682,	450,	-9269,	-1131,	29401,	-1051,	-57571,	11514,	74023,	-26906,	-64731,	32253,	38734,	-21623,	-15477,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
11,	 -1202,	-695,	15465,	6171,	-91563,	-13571,	320894,	-16161,	-736558,	148046,	1145428,	-363580,	-1217588,	507569,	882402,	-454424,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
12,	 -10738,	-6728,	155725,	55628,	-1015025,	-159644,	3936880,	-71801,	-10058146,	1716102,	17807086,	-5340568,	-22374312,	9095246,	20069647,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
13,	 -112901,	-66826,	1730827,	646948,	-12179930,	-2068731,	51673561,	-209768,	-146762849,	22092413,	293339128,	-80475570,	-423273804,	160963173,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
14,	 -1271148,	-751022,	20934643,	7778633,	-158697994,	-28652330,	730945086,	10085755,	-2276450944,	296028949,	5057331501,	-1281069294,	-8248292725,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
15,	 -15668391,	-9105757,	274230988,	102982599,	-2225053798,	-424380433,	11053624982,	319416448,	-37472080372,	4174383460,	91579956376,	-21311342564,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
16,	 -208214777,	-119868380,	3866032558,	1460300958,	-33434350729,	-6693158491,	178138996678,	7718852016,	-652579932270,	61284931979,	1739019043378,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
17,	 -2975254451,	-1696418055,	58373687648,	22208335680,	-535889031413,	-112018571219,	3047581390425,	172699164824,	-11993991741520,	930251844696,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
18,	 -45461625359,	-25714053586,	939838983221,	359946402954,	-9127022389669,	-1983418487988,	55169221386970,	3815476912233,	-232074168343014,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
19,	 -739893578047,	-415495170149,	16073305148778,	6196312074087,	-164604037034083,	-37048533498855,	1053646193979395,	85191053933755,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
20,	 -12778114627508,	-7130063129792,	290993756679183,	112886409186791,	-3133774580455586,	-728197795265167,	21173420774946225,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
21,	 -233408899105558,	-129496883861747,	5559811008843074,	2169917756586831,	-62806250517675247,	-15025498729429108,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
22,	 -4496132497831407,	-2481668450537151,	111799408517924951,	43887190745851822,	-1321769671015570511,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
23,	 -91091645679446461,	-50044590838092499,	2360167267571285887,	931639619184719677,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0
24,	 -1936379858877834747,	-1059317026066526873,	52190334906681533856,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0
25,	 -43094745680952008543,	-23484191687284771997,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0
26,	 -1002100270030607347573,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?


==> anc/tab_Grav.csv <==
g \ W,	 0,	2,	4,	6,	8,	10,	12,	14,	16,	18,	20,	22,	24,	26,	28,	30,	32,	34,	36,	38,	40,	42,	44,	46,	48,	50,	52,	54,	56,	58,	60,	62,	64,	66,	68,	70,	72,	74,	76,	78,	80,	82,	84,	86,	88,	90,	92,	94,	96,	98,	100,	102
2,	 1,	1,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
3,	 1,	2,	3,	1,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
4,	 2,	3,	8,	11,	6,	1,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
5,	 1,	5,	16,	32,	48,	31,	9,	1,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
6,	 2,	3,	28,	80,	167,	245,	197,	72,	13,	1,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
7,	 1,	6,	31,	165,	475,	952,	1457,	1297,	616,	142,	17,	1,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
8,	 1,	-3,	60,	246,	1079,	3068,	6205,	9497,	9438,	5323,	1608,	250,	22,	1,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
9,	 -21,	-44,	42,	570,	1959,	7662,	21777,	43634,	68155,	73191,	48035,	17967,	3688,	410,	27,	1,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
10,	 -124,	-550,	-126,	1367,	4295,	15412,	59892,	164334,	330957,	526239,	604054,	448899,	202222,	52394,	7661,	639,	33,	1,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
11,	 -1202,	-5015,	-4358,	8581,	12868,	26372,	137357,	493288,	1311746,	2674884,	4336769,	5262336,	4353597,	2292870,	731996,	136304,	14770,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
12,	 -10738,	-53353,	-60534,	59571,	120498,	-3661,	234316,	1324946,	4186323,	11059747,	22892942,	37805367,	48221215,	43723606,	26373141,	10088596,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
13,	 -112901,	-605021,	-876766,	451481,	1553178,	-183741,	-756264,	3532556,	12214500,	36814246,	98552764,	205713050,	346927792,	462796198,	454412735,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
14,	 -1271148,	-7498972,	-12951570,	1933942,	22095410,	2926749,	-19750220,	7759154,	42111464,	104733882,	346039071,	918719662,	1932118506,	3338296402,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
15,	 -15668391,	-100092354,	-200987822,	-30288030,	318873320,	146390993,	-308654146,	-74980484,	299981699,	263410232,	988649955,	3456132207,	8858181346,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
16,	 -208214777,	-1435313097,	-3275418461,	-1371134470,	4662620718,	3887040685,	-4326375541,	-3246861483,	3881080067,	1659992622,	678276339,	11757704817,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
17,	 -2975254451,	-21996051990,	-56168501236,	-37281971589,	68065053700,	89389102773,	-53966144603,	-84723345573,	51332194093,	45786882494,	-35864662273,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
18,	 -45461625359,	-358873220685,	-1012842721140,	-905201498886,	965876882772,	1955643754709,	-479173387073,	-1950323387679,	480534947364,	1280193620515,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
19,	 -739893578047,	-6210894030991,	-19185117492523,	-21345129032073,	12460928431303,	42101532514238,	2397443127035,	-42251018681862,	-2806585758831,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
20,	 -12778114627508,	-113656666337520,	-381185839534549,	-504381310568972,	114403378150310,	903679142967818,	310138181231693,	-875817239958615,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
21,	 -233408899105558,	-2192834748133789,	-7932053256379551,	-12115640580347609,	-746131767920111,	19413142401627574,	12443628667590673,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
22,	 -4496132497831407,	-44488933273766925,	-172591876513362086,	-298007406287658440,	-91936004009080554,	416340456698590407,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
23,	 -91091645679446461,	-946895732693698839,	-3920657240450276631,	-7535000718344537113,	-3981063937726115931,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0
24,	 -1936379858877834747,	-21096804998355522309,	-92841014975179002543,	-196247720914306972492,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0
25,	 -43094745680952008543,	-491061334948520228919,	-2288386859501343314692,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0
26,	 -1002100270030607347573,	-11919823359084024474149,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0
27,	 -24302700353020601168992,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?


==> anc/tab_HyCom.csv <==
g \ W,	 0,	2,	4,	6,	8,	10,	12,	14,	16,	18,	20,	22,	24,	26,	28,	30,	32,	34,	36,	38,	40,	42,	44,	46,	48,	50,	52,	54,	56,	58,	60,	62,	64,	66,	68,	70,	72,	74,	76,	78
2,	 0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
3,	 1,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
4,	 0,	0,	-1,	1,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
5,	 1,	0,	0,	1,	-1,	-2,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
6,	 -1,	0,	-1,	0,	0,	7,	16,	1,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
7,	 1,	0,	1,	2,	6,	4,	-59,	-153,	-29,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
8,	 0,	-1,	1,	4,	7,	-24,	-58,	513,	1945,	659,	19,	0,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
9,	 0,	3,	3,	11,	-4,	-50,	115,	437,	-5365,	-28408,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
10,	 -2,	-1,	0,	-13,	-55,	-46,	241,	-1219,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
11,	 1,	3,	3,	-24,	-53,	141,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
12,	 0,	-4,	-16,	-62,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
13,	 0,	4,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
14,	 ?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
15,	 ?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
16,	 ?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0,	0,	0
17,	 ?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0,	0,	0
18,	 ?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0,	0,	0
19,	 ?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0,	0,	0
20,	 ?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	0,	0
21,	 ?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?,	?

